Interpolation in path-connected metric spaces using splines on embedded graphs

We study a local graph-based interpolation framework for data defined on graph vertices embedded in a metric space. The resulting interpolants are constructed from variational graph splines defined on small neighborhoods, yielding continuous-domain extensions of the graph data. We analyze their behavior through energy estimates, Lipschitz continuity, and stability properties, and compare them with $k$-Nearest Neighbor ($k$NN) interpolation as a natural baseline due to its simplicity and widespread use. Numerical experiments on the manifold of symmetric positive definite matrices illustrate the relative performance of the proposed local interpolation schemes and $k$NN interpolation across varying levels of smoothness and noise.

==> anc/experiment_spd_path.py <==
import numpy as np
import scipy as sp
from copy import copy
import matplotlib.pyplot as plt
from sklearn.datasets import make_sparse_spd_matrix

import utils
import utils_spd
import utils_interp
import functions


# parameters
matrix_size = 200
gap = 0.25
max_noise = 1.5
discretize_noise = 100
experiments_per_noise = 50

discretize_points = 30 # points on path between vertices


def experiment(matrix_size=200, gap=0.25 , noise_level=1):

    # parameters
    function_center = make_sparse_spd_matrix(n_dim=matrix_size,alpha=0.99)
    function_center = utils_spd.matrix_to_cholesky(function_center)

    path_point = make_sparse_spd_matrix(n_dim=matrix_size,alpha=0.99)
    path_point = utils_spd.matrix_to_cholesky(path_point)

    direction = make_sparse_spd_matrix(n_dim=matrix_size,alpha=0.99)
    direction = utils_spd.matrix_to_cholesky(direction)

    # path matrices
    Path = {}
    Path[2] = path_point

    # compute additional grid
    Path[1] = utils_spd.geodesic(Path[2],-direction,gap)
    Path[3] = utils_spd.geodesic(Path[2],direction,gap)
    Path[4] = utils_spd.geodesic(Path[2],direction,2*gap)

    # compute function values
    yvals = []
    yvals_perturb = []
    for i in range(1,5):
        yvals += [functions.radial(function_center, Path[i])]
        yvals_perturb += [yvals[-1] + noise_level*(np.random.rand()-0.5)]


    # initialize matrices
    dist = np.zeros((5,5),dtype=float)
    adj = np.zeros((5,5),dtype=float)
    pairs = [(1,2),(3,4)]
    for p in pairs:
        i,j = p
        dij = utils_spd.distance(Path[i], Path[j])
        dist[i,j] = dij
        dist[j,i] = dij
        adj[i,j] = 1/dij
        adj[j,i] = 1/dij

    # discretize path between approximations
    tvals = np.linspace(0,gap,discretize_points)
    tvals = tvals[1:-1]

    # compute approximations
    approx_knn = []
    approx_spline = []
    exact = []
    approx_RW =[]
    for t in tvals:
        Path_new = utils_spd.geodesic(Path[2],direction,t)
        exact += [functions.radial(function_center,Path_new)]

        # spline
        d2 = utils_spd.distance(Path[2], Path_new)
        d3 = utils_spd.distance(Path[3], Path_new)

        adj[0,2] = 1/d2
        adj[2,0] = 1/d2
        adj[0,3] = 1/d3
        adj[3,0] = 1/d3

        approx_spline += [utils_interp.interp(adj,0,yvals_perturb,'lap')]
        approx_RW += [utils_interp.interp(adj,0,yvals_perturb,'rwlap')]

        # knn
        distances = [dist[1,2]+d2,d2,d3,d3+dist[3,4]]
        approx_knn += [utils_interp.interp_knn(distances, yvals_perturb)]


    err_spline = utils.mse(exact, approx_spline)
    err_RW = utils.mse(exact, approx_RW)
    err_knn = utils.mse(exact, approx_knn)


    return(err_spline,err_knn,err_RW)


# run experiment
noises = np.linspace(0,max_noise,discretize_noise)

results_avg = []
for noise in noises:
    results = []
    for i in range(experiments_per_noise):
        results += [experiment(matrix_size,gap,noise)]
    results = np.array(results)
    results = np.mean(results,axis=0)
    results_avg += [(noise,)+tuple(results)]
    #print(results_avg[-1])

results_avg = np.array(results_avg)


# save results
fname = 'data/results_avg_path.npy'
np.save(fname,results_avg)


==> anc/experiment_spd_planar.py <==
import numpy as np
import scipy as sp
from copy import copy
import matplotlib.pyplot as plt
from sklearn.datasets import make_sparse_spd_matrix


import utils
import utils_spd
import utils_interp
import functions


# parameters
matrix_size = 200
gap = 0.25
max_noise = 1.5
discretize_noise = 100
experiments_per_noise = 50

discretize_tol = 0.05
discretize_points = 30

parameters = utils_spd.param(discretize_tol,discretize_points)


def experiment(matrix_size=200, gap=0.25 , noise_level=1):

    # parameters
    function_center = make_sparse_spd_matrix(n_dim=matrix_size,alpha=0.99)
    function_center = utils_spd.matrix_to_cholesky(function_center)

    triangle_point = make_sparse_spd_matrix(n_dim=matrix_size,alpha=0.99)
    triangle_point = utils_spd.matrix_to_cholesky(triangle_point)

    direction = {}

    direction[(1,2)] = make_sparse_spd_matrix(n_dim=matrix_size,alpha=0.99)
    direction[(1,2)] = utils_spd.matrix_to_cholesky(direction[(1,2)])

    direction[(1,3)] = make_sparse_spd_matrix(n_dim=matrix_size,alpha=0.99)
    direction[(1,3)] = utils_spd.matrix_to_cholesky(direction[(1,3)])


    # triangle matrices
    Triangle = {}
    Triangle[1] = triangle_point

    # compute additional grid
    Triangle[2] = utils_spd.geodesic(Triangle[1],direction[(1,2)],gap)
    Triangle[4] = utils_spd.geodesic(Triangle[1],-direction[(1,2)],gap)
    Triangle[7] = utils_spd.geodesic(Triangle[1],direction[(1,2)],2*gap)

    Triangle[3] = utils_spd.geodesic(Triangle[1],direction[(1,3)],gap)
    Triangle[5] = utils_spd.geodesic(Triangle[1],-direction[(1,3)],gap)
    Triangle[8] = utils_spd.geodesic(Triangle[1],direction[(1,3)],2*gap)

    direction[(2,3)] = utils_spd.log_map(Triangle[2], Triangle[3])

    Triangle[6] = utils_spd.geodesic(Triangle[2],-direction[(2,3)],gap)
    Triangle[9] = utils_spd.geodesic(Triangle[3],direction[(2,3)],gap)


    # compute function values
    yvals = []
    yvals_perturb = []
    for i in range(1,10):
        yvals += [functions.radial(function_center, Triangle[i])]
        yvals_perturb += [yvals[-1] + noise_level*(np.random.rand()-0.5)]


    # iniitialize matrices
    dist = np.zeros((10,10),dtype=float)
    adj = np.zeros((10,10),dtype=float)
    pairs = [(1,2),(1,3),(2,3),(1,4),(1,5),(2,6),(2,7),(3,8),(3,9)]
    for p in pairs:
        i,j = p
        dij = utils_spd.distance(Triangle[i], Triangle[j])
        dist[i,j] = dij
        dist[j,i] = dij
        adj[i,j] = 1/dij
        adj[j,i] = 1/dij


    # compute approximations
    approx_knn = []
    approx_spline = []
    exact = []
    approx_RW = []

    for i in range(parameters.shape[0]):
        s = parameters[i,0]
        t = parameters[i,1]

        T_temp = utils_spd.geodesic(Triangle[1],direction[(1,2)],s*gap)
        direction_temp = utils_spd.log_map(T_temp,Triangle[3])
        Triangle[0] = utils_spd.geodesic(T_temp,direction_temp,t)

        for j in range(1,4):
            d0j = utils_spd.distance(Triangle[0], Triangle[j])
            adj[0,j] = 1/d0j
            adj[j,0] = 1/d0j

        approx_spline += [utils_interp.interp(adj,0,yvals_perturb,'lap')]
        approx_RW += [utils_interp.interp(adj,0,yvals_perturb,'rwlap')]
        exact += [functions.radial(function_center, Triangle[0])]

        distances = [utils_spd.distance(Triangle[0], Triangle[k]) for k in range(1,10)]
        approx_knn += [utils_interp.interp_knn(distances, yvals_perturb)]

    err_spline = utils.mse(exact, approx_spline)
    err_RW = utils.mse(exact, approx_RW)
    err_knn = utils.mse(exact, approx_knn)

    return(err_spline,err_knn,err_RW)




# run experiment
noises = np.linspace(0,max_noise,discretize_noise)

results_avg = []
for noise in noises:
    results = []
    for i in range(experiments_per_noise):
        results += [experiment(matrix_size,gap,noise)]
    results = np.array(results)
    results = np.mean(results,axis=0)
    #results_avg += [results]
    results_avg += [(noise,)+tuple(results)]
    #print(results_avg[-1])

results_avg = np.array(results_avg)


# save results
fname = 'data/results_avg_planar.npy'
np.save(fname,results_avg)



==> anc/functions.py <==
import numpy as np
import utils_spd


def radial(C,L):
    dist = utils_spd.distance(C, L)
    val = np.cos(dist)
    return(val)

==> anc/utils.py <==
import numpy as np

def mse(a,b):
    a = np.array(a)
    b = np.array(b)
    val = 1/len(a)* np.sum( (a-b)**2 )
    return val

def adjacency_from_path(xvals):
    xvals = np.array(xvals)
    dist = xvals[1:] - xvals[:-1]
    weight = 1/dist
    adj = np.diag(weight,k=1)
    adj += adj.T
    return(adj)


if __name__ == "__main__":
    a = adjacency_from_path([1,2.5,3,4])

==> anc/utils_interp.py <==
import numpy as np


def interp(adj,x_index,yvals,method='lap'):

    indices = [i for i in range(adj.shape[0]) if i != x_index]
    
    # compute matrices
    deg_diag = np.sum(adj,axis=1)
    degree = np.diag(deg_diag)
    
    lap = degree-adj
        
    if method == 'lap':
        Lu = lap[:,x_index]
        Lk = lap[:,indices]

    elif method == 'rwlap':
        rwlap = np.diag(deg_diag**(-0.5)) @ lap
        Lu = rwlap[:,x_index]
        Lk = rwlap[:,indices]
    
    A = np.reshape(Lu,(adj.shape[0],1))
    b = - Lk@yvals
    val = np.linalg.lstsq(A,b,rcond=None)[0][0]
    return(val)

def interp_multiple(adj,x_indices,yvals,method='lap'):

    other_indices = [i for i in range(adj.shape[0]) if i not in x_indices]
    
    # compute matrices
    deg_diag = np.sum(adj,axis=1)
    degree = np.diag(deg_diag)
    
    lap = degree-adj
        
    if method == 'lap':
        Lu = lap[:,x_indices]
        Lk = lap[:,other_indices]

    elif method == 'rwlap':
        rwlap = np.diag(deg_diag**(-0.5)) @ lap
        Lu = rwlap[:,x_indices]
        Lk = rwlap[:,other_indices]
        
    A = Lu
    b = - Lk@yvals
    val = np.linalg.lstsq(A,b,rcond=None)[0]
    return(val)



def interp_knn(dist,yvals):
    weights = [1/d for d in dist]
    denom = sum(weights)
    num = np.dot(weights,yvals)
    val = num/denom
    return(val)

==> anc/utils_spd.py <==
import numpy as np
import scipy as sp
import networkx as nx

from copy import copy

def param(tol=0.05,num=20):
    
    # parameter space triangles
    M1 = np.array([0,0],dtype=float)
    M2 = np.array([1,0],dtype=float)
    M3 = np.array([1,1],dtype=float)
    
    # parameter values
    svals = np.linspace(0,1,num)
    svals = svals[1:-1]
    
    # store all values
    arr = [[0,0,10,10]]
    
    
    for s in svals:
        # point between M1 and M2
        M_temp = M1 + s*(M2-M1)
        
        # parameter values
        tvals = np.linspace(0,1,num)
        
        for t in tvals:
            # point between M_temp and M3
            M_app = M_temp + t * (M3-M_temp)
            
            # filter points that are too close to existing points
            arr1 = np.array(copy(arr))
            err = np.linalg.norm(arr1[:,2:]-M_app,axis=1)
            min_err = np.min(err)
            if min_err>tol:
                arr += [[s,t,M_app[0],M_app[1]]]
    arr = np.array(arr[1:])
    return(arr)


def matrix_to_cholesky(A):
    L = np.linalg.cholesky(A)
    return(L)

def cholesky_to_matrix(L):
    A = L @ L.T
    return(A)


def geodesic(L,X,t):
    '''
    L : Cholesky factor of start matrix
    X : direction, lower triangular
    t : positive real number  
    
    return: Cholesky factor of matrix on geodesic
    '''
    term1 = np.tril(L,-1)
    term2 = t * np.tril(X,-1)
    
    diagL = np.diag(L)
    diagX = np.diag(X) 

    term3 = np.diag(diagL * np.exp(t*diagX*(diagL**(-1))) )
    
    chol = term1+term2+term3
    return(chol)

def log_map(L,K):
    '''
    L : Cholesky factor of start matrix
    K : Cholesky factor of end matrix
    
    return: direction for geodesic, lower triangular
    '''
    term1 = np.tril(K,-1)
    term2 = np.tril(L,-1)
    
    diagL = np.diag(L)
    diagK = np.diag(K) 

    term3 = np.diag(diagL * np.log( (diagL**(-1)) * diagK ) )
    
    direction = term1-term2+term3
    return(direction)


def distance(L,K):
    '''
    L : Cholesky factor of start matrix
    K : Cholesky factor of end matrix
    
    return: distance between L,K
    '''
    lowerL = np.tril(L,-1)
    lowerK = np.tril(K,-1)
    
    logdiagL = np.log(np.diag(L))
    logdiagK = np.log(np.diag(K)) 
    
    term1 = np.sum((lowerL-lowerK)**2) 
    term2 = np.sum((logdiagL-logdiagK)**2)
    
    d = (term1+term2)**0.5
    return(d)

    


